Development of open source instruments for in-situ measurements of waves in ice

The interaction between surface waves and sea ice involves many complex physical phenomena such as viscous damping, wave diffraction, and nonlinear effects. The combination of these phenomena, together with considerable variability in ice configuration, ranging from viscous grease ice slicks to large icebergs through closed drift ice and landfast ice, makes it challenging to develop robust and accurate waves in ice models. In this context, a reason for the challenges modellers are facing may lie in the mismatch between the relative scarcity of waves in ice data available for testing theories, and the wide diversity of phenomena happening at sea. This lack of experimental data may be explained, at least in part, by the high cost of waves in ice instruments. Therefore, development of open source, low-cost, high-performance instrumentation may be a critical factor in helping advance this field of research. Here, we present recent developments of a new generation of open source waves in ice instruments featuring a high accuracy Inertial Motion Unit as well as GPS, on-board processing power, solar panel, and Iridium communications. Those instruments are now being used by several groups, and their simple and modular design allows them to be customized for specific needs quickly and at reduced cost. Therefore, they may be an important factor in allowing more data to be gathered in a cost-effective way, providing much-needed data to the waves in ice community. This approach is here validated by presenting recent sea ice drift and wave activity data, and comparing these results with those obtained with commercially available buoys. In addition, our design may be used as a general platform for cost-effective development of other in-situ instruments with similar requirements of low-power data logging, on-board computational power, and satellite communications.

==> script_compile.sh <==
pdflatex template.tex
bibtex template.aux
pdflatex template.tex
pdflatex template.tex

now=$(date +"%Y_%m_%d_%H_%M_%S")
filename="v_"${now}"_"$(whoami)".pdf"

echo " "
echo " "
echo " "
echo " "
echo " "
echo "copy pdf to:"
echo "${filename}"

cp template.pdf pdfs/${filename}

echo "done copy"
echo " "

nbr_ls=$(( $(ls -l pdfs/ | wc -l)-1 ))
echo "currently ${nbr_ls} pdfs"

if [ ${nbr_ls} -gt 10 ]
    then
        echo "a bit of cleaning now..."
        nbr_rmv=`expr $nbr_ls - 10`
        to_rmv=$(ls pdfs/ | sort | head -${nbr_rmv})
        echo "remove:"
        echo "${to_rmv}"
        
        for crrt_rmv in ${to_rmv}
        do
            # echo "pdfs/${crrt_rmv}"
            rm pdfs/${crrt_rmv}
        done
    fi

